Critical properties of the N\'eel/algebraic-spin-liquid transition

The algebraic spin liquid is a long-sought-after phase of matter characterized by the absence of quasiparticle excitations, a low-energy description in terms of emergent Dirac fermions and gauge fields interacting according to (2+1)D quantum electrodynamics (QED$_3$), and power-law correlations with universal exponents. The prototypical algebraic spin liquid is the Affleck-Marston $\pi$-flux phase, originally proposed as a possible ground state of the spin-1/2 Heisenberg model on the 2D square lattice. While the latter model is now known to order antiferromagnetically at zero temperature, recent sign-problem-free quantum Monte Carlo simulations of spin-1/2 fermions coupled to a compact U(1) gauge field on the square lattice have shown that quantum fluctuations can destroy N\'eel order and drive a direct quantum phase transition to the $\pi$-flux phase. We show this transition is in the universality class of the chiral Heisenberg QED$_3$-Gross-Neveu-Yukawa model with a single SU(2) doublet of four-component Dirac fermions (i.e., $N_f=1$), pointing out important differences with the corresponding putative transition on the kagome lattice. Using an $\epsilon$ expansion below four spacetime dimensions to four-loop order, and a large-$N_f$ expansion up to second order, we show the transition is continuous and compute various thermodynamic and susceptibility critical exponents at this transition, setting the stage for future numerical determinations of these quantities. As a byproduct of our analysis, we also obtain charge-density-wave and valence-bond-solid susceptibility exponents at the semimetal-N\'eel transition for interacting fermions on the honeycomb lattice.

==> chQED3GNYbetagamma.m <==

(*
*  
*  This file contains the \beta- and \gamma-functions
*                    for
*          QED_3 x Gross-Neveu-Yukawa (chiral Heisenberg) 
*                    at
*               four loops
*  We follow closely the notation used in the publication:
*  
*  ep=\epsilon  (d=4-ep)
*  
*  e: gauge coupling
*  g: Yukawa coupling
*  lambda: quartic scalar coupling
*  
*  N: number of fermion doublet flavours.
*  
*  z<n>: \zeta_n.
*  xi: \xi (gauge fixing parameter)
*  
*  
*  For convenience we use the loop label L.
*  The Power of L gives the respective loop order of the tagged terms.
*  For L=1 one obtains the result formulae in the publication.
*    
*  The file contains the following expressions:
*  
*  
*  
*  betae2=\beta_{e^2}
*  
*  betag2=\beta_{g^2}
*  
*  betal2=\beta_{\lambda^2}
*  
*  
*  
*  gammaA=\gamma_{A}
*  
*  gammapsi=\gamma_{\psi}
*  
*  gammaphi=\gamma_{\phi}
*  
*  gammaphi2=\gamma_{\phi^2}
*  
*  gammaMphi2=\gamma_{M^2_\phi}
*  
*  gammaMpsiS=\gamma_{\bar{\psi}\psi}
*  
*  gammaMpsiA=\gamma_{\bar{\psi}T_A\psi}
*  
*  gammaMpsiP=\gamma_{\bar{\psi}\gamma_5\psi}
*  
*)

betae2 = (

   + e^2 * (  - ep )

       + L*e^4*N * ( 16/3 )

       + L^2*e^4*g^2*N * (  - 6 )

       + L^2*e^6*N * ( 16 )

       + L^3*e^4*g^4*N * ( 9/2 )

       + L^3*e^4*g^4*N^2 * ( 21/2 )

       + L^3*e^6*g^2*N * (  - 9 )

       + L^3*e^8*N * (  - 8 )

       + L^3*e^8*N^2 * (  - 352/9 )

       + L^4*e^4*g^2*lambda^4*N * ( 1440 )

       + L^4*e^4*g^4*lambda^2*N * (  - 150 )

       + L^4*e^4*g^6*N * ( 7/24 - 31/8*z3 )

       + L^4*e^4*g^6*N^2 * (  - 397/12 - 2*z3 )

       + L^4*e^4*g^6*N^3 * (  - 9/2 )

       + L^4*e^6*g^4*N * (  - 67/4 + 84*z3 )

       + L^4*e^6*g^4*N^2 * ( 267/2 - 216*z3 )

       + L^4*e^8*g^2*N * (  - 9 + 216*z3 )

       + L^4*e^8*g^2*N^2 * ( 644/3 )

       + L^4*e^10*N * (  - 184 )

       + L^4*e^10*N^2 * ( 6080/27 - 6656/9*z3 )

       + L^4*e^10*N^3 * (  - 19712/243 )

);

Print["betae2 loaded."];

 betag2 = (

   + g^2 * (  - ep )

       + L*g^4 * ( 1/2 )

       + L*g^4*N * ( 2 )

       + L*e^2*g^2 * (  - 12 )

       + L^2*g^2*lambda^4 * ( 160 )

       + L^2*g^4*lambda^2 * (  - 40 )

       + L^2*g^6 * ( 47/32 )

       + L^2*g^6*N * (  - 3 )

       + L^2*e^2*g^4 * ( 4 )

       + L^2*e^2*g^4*N * ( 10 )

       + L^2*e^4*g^2 * (  - 6 )

       + L^2*e^4*g^2*N * ( 80/3 )

       + L^3*g^2*lambda^6 * (  - 3520 )

       + L^3*g^4*lambda^4 * ( 890 )

       + L^3*g^4*lambda^4*N * (  - 600 )

       + L^3*g^6*lambda^2 * ( 75 )

       + L^3*g^6*lambda^2*N * ( 150 )

       + L^3*g^8 * (  - 2731/512 + 63/32*z3 )

       + L^3*g^8*N * ( 139/128 - 9/8*z3 )

       + L^3*g^8*N^2 * ( 19/4 )

       + L^3*e^2*g^4*lambda^2 * ( 40 )

       + L^3*e^2*g^6 * (  - 61/4 + 21/2*z3 )

       + L^3*e^2*g^6*N * (  - 29/4 - 12*z3 )

       + L^3*e^4*g^4 * ( 301/8 + 54*z3 )

       + L^3*e^4*g^4*N * ( 17/2 - 216*z3 )

       + L^3*e^4*g^4*N^2 * (  - 32 )

       + L^3*e^6*g^2 * (  - 258 )

       + L^3*e^6*g^2*N * ( 368 - 384*z3 )

       + L^3*e^6*g^2*N^2 * ( 2240/27 )

       + L^4*g^2*lambda^8 * ( 464000 )

       + L^4*g^4*lambda^6 * (  - 358000/3 + 26880*z3 )

       + L^4*g^4*lambda^6*N * ( 14080/3 )

       + L^4*g^6*lambda^4 * (  - 9745/2 - 3860*z3 )

       + L^4*g^6*lambda^4*N * (  - 2540 + 720*z3 )

       + L^4*g^6*lambda^4*N^2 * (  - 80 )

       + L^4*g^8*lambda^2 * ( 6205/32 - 215/2*z3 )

       + L^4*g^8*lambda^2*N * (  - 1635/2 - 180*z3 )

       + L^4*g^8*lambda^2*N^2 * ( 20 )

       + L^4*g^10 * (  - 219245/24576 + 145/32*z5 + 63/128*z4 + 1437/
         128*z3 )

       + L^4*g^10*N * ( 104923/1536 - 155/8*z5 + 27/16*z4 - 269/16*z3 )

       + L^4*g^10*N^2 * (  - 3971/96 - 9/8*z4 + 7/8*z3 )

       + L^4*g^10*N^3 * (  - 17/12 )

       + L^4*e^2*g^4*lambda^4 * (  - 24470/3 )

       + L^4*e^2*g^4*lambda^4*N * (  - 8040 + 5760*z3 )

       + L^4*e^2*g^6*lambda^2 * ( 895 + 360*z3 )

       + L^4*e^2*g^6*lambda^2*N * ( 2500/3 - 1440*z3 )

       + L^4*e^2*g^8 * (  - 37135/512 - 875/16*z5 - 525/32*z4 + 1247/32
         *z3 )

       + L^4*e^2*g^8*N * ( 37781/384 + 85/4*z5 + 111/8*z4 + 299/4*z3 )

       + L^4*e^2*g^8*N^2 * ( 56/3 - 6*z4 - 8*z3 )

       + L^4*e^4*g^4*lambda^2 * (  - 190 + 2400*z3 )

       + L^4*e^4*g^4*lambda^2*N * ( 37360/9 )

       + L^4*e^4*g^6 * (  - 16269/64 - 455*z5 - 63*z4 - 569/2*z3 )

       + L^4*e^4*g^6*N * (  - 16739/72 + 1200*z5 + 86*z4 + 803/3*z3 )

       + L^4*e^4*g^6*N^2 * ( 283/2 - 160*z5 - 16*z4 + 216*z3 )

       + L^4*e^6*g^4 * ( 14587/24 - 1980*z5 - 162*z4 + 242*z3 )

       + L^4*e^6*g^4*N * ( 4729/18 + 5040*z5 + 840*z4 - 7072/3*z3 )

       + L^4*e^6*g^4*N^2 * (  - 354964/243 - 384*z4 + 5312/3*z3 )

       + L^4*e^6*g^4*N^3 * (  - 52000/243 + 512/3*z3 )

       + L^4*e^8*g^2 * ( 1261/2 + 1344*z3 )

       + L^4*e^8*g^2*N * ( 704/3 + 3840*z5 - 576*z3 )

       + L^4*e^8*g^2*N^2 * (  - 4864/27 - 1536*z4 + 2560*z3 )

       + L^4*e^8*g^2*N^3 * ( 21248/81 - 4096/9*z3 )

);

Print[" betag2 loaded."];

 betal2 = (

   + lambda^2 * (  - ep )

       + L*lambda^4 * ( 88 )

       + L*g^2*lambda^2*N * ( 4 )

       + L*g^4*N * (  - 1/4 )

       + L^2*lambda^6 * (  - 4416 )

       + L^2*g^2*lambda^4*N * (  - 176 )

       + L^2*g^4*lambda^2*N * (  - 3/2 )

       + L^2*g^6*N * ( 1/2 )

       + L^2*e^2*g^2*lambda^2*N * ( 20 )

       + L^2*e^2*g^4*N * (  - 1 )

       + L^3*lambda^8 * ( 385472 + 227328*z3 )

       + L^3*g^2*lambda^6*N * ( 8272 )

       + L^3*g^4*lambda^4*N * ( 3067/2 + 636*z3 )

       + L^3*g^4*lambda^4*N^2 * (  - 264 )

       + L^3*g^6*lambda^2*N * (  - 6339/64 - 57/4*z3 )

       + L^3*g^6*lambda^2*N^2 * ( 295/4 )

       + L^3*g^8*N * ( 365/512 - 3/4*z3 )

       + L^3*g^8*N^2 * (  - 151/64 )

       + L^3*e^2*g^2*lambda^4*N * (  - 2244 + 2112*z3 )

       + L^3*e^2*g^4*lambda^2*N * ( 841/4 - 300*z3 )

       + L^3*e^2*g^6*N * (  - 17/16 + 6*z3 )

       + L^3*e^4*g^2*lambda^2*N * (  - 119 + 144*z3 )

       + L^3*e^4*g^2*lambda^2*N^2 * (  - 64 )

       + L^3*e^4*g^4*N * ( 131/8 - 12*z3 )

       + L^3*e^4*g^4*N^2 * ( 29 )

       + L^4*lambda^10 * (  - 126658816/3 - 60456960*z5 + 10002432*z4
          - 42524672*z3 )

       + L^4*g^2*lambda^8*N * (  - 1725344/3 + 681984*z4 - 1323008*z3 )

       + L^4*g^4*lambda^6*N * (  - 268840 - 189440*z5 - 56832*z4 - 
         24928*z3 )

       + L^4*g^4*lambda^6*N^2 * ( 103712/3 + 9472*z3 )

       + L^4*g^6*lambda^4*N * ( 1049917/96 + 6140*z5 + 945/2*z4 + 1912*
         z3 )

       + L^4*g^6*lambda^4*N^2 * (  - 23653/2 + 1272*z4 - 3592*z3 )

       + L^4*g^6*lambda^4*N^3 * (  - 352 + 704*z3 )

       + L^4*g^8*lambda^2*N * ( 8379/128 + 495/8*z5 + 411/16*z4 + 4775/
         32*z3 )

       + L^4*g^8*lambda^2*N^2 * ( 4435/16 - 270*z5 - 399/4*z4 + 1283/4*
         z3 )

       + L^4*g^8*lambda^2*N^3 * ( 1975/24 - 134*z3 )

       + L^4*g^10*N * (  - 80017/12288 + 115/128*z5 - 33/256*z4 + 251/
         128*z3 )

       + L^4*g^10*N^2 * ( 1409/96 + 10*z5 - 185/16*z3 )

       + L^4*g^10*N^3 * (  - 81/16 + 23/4*z3 )

       + L^4*e^2*g^2*lambda^6*N * ( 215984 - 215808*z3 )

       + L^4*e^2*g^4*lambda^4*N * (  - 78071/3 - 4240*z5 + 3048*z4 + 
         28240*z3 )

       + L^4*e^2*g^4*lambda^4*N^2 * (  - 4378 + 3168*z4 - 6336*z3 )

       + L^4*e^2*g^6*lambda^2*N * ( 24971/192 - 695/2*z5 - 885/4*z4 + 
         2223/2*z3 )

       + L^4*e^2*g^6*lambda^2*N^2 * ( 975/2 - 552*z4 + 1024*z3 )

       + L^4*e^2*g^8*N * (  - 725/32 - 5/8*z5 + 201/16*z4 - 381/16*z3 )

       + L^4*e^2*g^8*N^2 * (  - 559/192 + 81/4*z4 - 79/2*z3 )

       + L^4*e^4*g^2*lambda^4*N * ( 10538 - 21120*z5 - 9504*z4 + 23232*
         z3 )

       + L^4*e^4*g^2*lambda^4*N^2 * ( 27280/3 + 2816*z4 - 11264/3*z3 )

       + L^4*e^4*g^4*lambda^2*N * (  - 8193/4 + 5160*z5 + 2292*z4 - 
         5022*z3 )

       + L^4*e^4*g^4*lambda^2*N^2 * (  - 23467/9 + 640*z5 - 112*z4 + 
         6304/3*z3 )

       + L^4*e^4*g^6*N * (  - 2177/64 - 145/2*z5 - 201/4*z4 + 241/2*z3
          )

       + L^4*e^4*g^6*N^2 * ( 95/36 - 160*z5 - 28*z4 - 158/3*z3 )

       + L^4*e^6*g^2*lambda^2*N * ( 4651/3 - 1440*z5 - 432*z4 + 928*z3
          )

       + L^4*e^6*g^2*lambda^2*N^2 * (  - 1000 + 768*z4 + 128*z3 )

       + L^4*e^6*g^2*lambda^2*N^3 * (  - 104000/243 + 1024/3*z3 )

       + L^4*e^6*g^4*N * (  - 1471/6 + 40*z5 + 72*z4 + 12*z3 )

       + L^4*e^6*g^4*N^2 * ( 185/3 - 80*z4 + 16/3*z3 )

       + L^4*e^6*g^4*N^3 * ( 4000/243 - 128/3*z3 )

);

Print[" betal2 loaded."];

 gammaA = (

   + L*e^2*N * ( 16/3 )

       + L^2*e^2*g^2*N * (  - 6 )

       + L^2*e^4*N * ( 16 )

       + L^3*e^2*g^4*N * ( 9/2 )

       + L^3*e^2*g^4*N^2 * ( 21/2 )

       + L^3*e^4*g^2*N * (  - 9 )

       + L^3*e^6*N * (  - 8 )

       + L^3*e^6*N^2 * (  - 352/9 )

       + L^4*e^2*g^2*lambda^4*N * ( 1440 )

       + L^4*e^2*g^4*lambda^2*N * (  - 150 )

       + L^4*e^2*g^6*N * ( 7/24 - 31/8*z3 )

       + L^4*e^2*g^6*N^2 * (  - 397/12 - 2*z3 )

       + L^4*e^2*g^6*N^3 * (  - 9/2 )

       + L^4*e^4*g^4*N * (  - 67/4 + 84*z3 )

       + L^4*e^4*g^4*N^2 * ( 267/2 - 216*z3 )

       + L^4*e^6*g^2*N * (  - 9 + 216*z3 )

       + L^4*e^6*g^2*N^2 * ( 644/3 )

       + L^4*e^8*N * (  - 184 )

       + L^4*e^8*N^2 * ( 6080/27 - 6656/9*z3 )

       + L^4*e^8*N^3 * (  - 19712/243 )

);

Print[" gammaA loaded."];

 gammapsi = (

   + L*g^2 * ( 3/4 )

       + L*e^2 * ( 2 - 2*xi )

       + L^2*g^4 * (  - 9/64 )

       + L^2*g^4*N * (  - 9/8 )

       + L^2*e^2*g^2 * (  - 3 )

       + L^2*e^4 * (  - 3 )

       + L^2*e^4*N * (  - 8 )

       + L^3*g^2*lambda^4 * (  - 165 )

       + L^3*g^4*lambda^2 * ( 15 )

       + L^3*g^6 * (  - 549/1024 + 45/64*z3 )

       + L^3*g^6*N * ( 303/128 )

       + L^3*g^6*N^2 * (  - 9/16 )

       + L^3*e^2*g^4 * ( 15/4 - 9/4*z3 )

       + L^3*e^2*g^4*N * ( 15/16 + 9*z3 )

       + L^3*e^4*g^2 * (  - 153/16 + 9*z3 )

       + L^3*e^4*g^2*N * ( 9/2 )

       + L^3*e^6 * ( 3 )

       + L^3*e^6*N * ( 12 )

       + L^3*e^6*N^2 * ( 160/9 )

       + L^4*g^2*lambda^6 * ( 8360 )

       + L^4*g^4*lambda^4 * (  - 2335/4 + 90*z3 )

       + L^4*g^4*lambda^4*N * ( 840 )

       + L^4*g^6*lambda^2 * (  - 1465/32 + 15*z3 )

       + L^4*g^6*lambda^2*N * (  - 435/4 )

       + L^4*g^8 * ( 54625/16384 - 165/64*z5 - 27/256*z4 - 21/32*z3 )

       + L^4*g^8*N * (  - 1525/1024 + 81/64*z4 - 705/128*z3 )

       + L^4*g^8*N^2 * (  - 155/32 )

       + L^4*g^8*N^3 * (  - 9/32 + 3/2*z3 )

       + L^4*e^2*g^2*lambda^4 * ( 2145 )

       + L^4*e^2*g^4*lambda^2 * (  - 160 )

       + L^4*e^2*g^6 * ( 5039/1024 - 225/32*z5 - 567/64*z4 + 969/64*z3
          )

       + L^4*e^2*g^6*N * (  - 3953/128 + 9/4*z4 + 9/4*z3 )

       + L^4*e^2*g^6*N^2 * (  - 73/8 + 9*z4 - 30*z3 )

       + L^4*e^4*g^4 * (  - 2133/128 + 195/2*z5 + 9/2*z4 - 93/2*z3 )

       + L^4*e^4*g^4*N * ( 1999/12 - 210*z5 - 12*z4 + 209/2*z3 )

       + L^4*e^4*g^4*N^2 * ( 122/3 + 12*z4 - 20*z3 )

       + L^4*e^6*g^2 * (  - 1277/16 + 390*z5 - 27*z4 - 333*z3 )

       + L^4*e^6*g^2*N * (  - 43 + 96*z4 - 176*z3 )

       + L^4*e^6*g^2*N^2 * (  - 7904/81 + 64*z3 )

       + L^4*e^8 * (  - 1027/4 + 1280*z5 - 800*z3 )

       + L^4*e^8*N * ( 1840/3 - 256*z3 )

       + L^4*e^8*N^2 * ( 2432/9 - 256*z3 )

       + L^4*e^8*N^3 * ( 4480/81 )

);

Print[" gammapsi loaded."];

 gammaphi = (

   + L*g^2*N * ( 2 )

       + L^2*lambda^4 * ( 160 )

       + L^2*g^4*N * (  - 7/4 )

       + L^2*e^2*g^2*N * ( 10 )

       + L^3*lambda^6 * (  - 3520 )

       + L^3*g^2*lambda^4*N * (  - 600 )

       + L^3*g^4*lambda^2*N * ( 50 )

       + L^3*g^6*N * (  - 131/128 + 15/8*z3 )

       + L^3*g^6*N^2 * ( 39/8 )

       + L^3*e^2*g^4*N * ( 41/8 - 18*z3 )

       + L^3*e^4*g^2*N * (  - 119/2 + 72*z3 )

       + L^3*e^4*g^2*N^2 * (  - 32 )

       + L^4*lambda^8 * ( 464000 )

       + L^4*g^2*lambda^6*N * ( 14080/3 )

       + L^4*g^4*lambda^4*N * (  - 1040 + 720*z3 )

       + L^4*g^4*lambda^4*N^2 * (  - 80 )

       + L^4*g^6*lambda^2*N * (  - 1495/6 + 40*z3 )

       + L^4*g^6*lambda^2*N^2 * (  - 380/3 )

       + L^4*g^8*N * ( 2177/192 - 55/8*z5 - 9/32*z4 - 265/64*z3 )

       + L^4*g^8*N^2 * (  - 773/96 + 27/8*z4 - 65/8*z3 )

       + L^4*g^8*N^3 * (  - 89/48 - z3 )

       + L^4*e^2*g^2*lambda^4*N * (  - 8040 + 5760*z3 )

       + L^4*e^2*g^4*lambda^2*N * (  - 590/3 )

       + L^4*e^2*g^6*N * ( 7579/384 - 75/4*z5 - 213/8*z4 + 279/4*z3 )

       + L^4*e^2*g^6*N^2 * ( 19 - 12*z4 + 16*z3 )

       + L^4*e^4*g^4*N * (  - 1105/24 + 460*z5 + 90*z4 - 303*z3 )

       + L^4*e^4*g^4*N^2 * (  - 1223/18 - 160*z5 + 120*z4 + 272/3*z3 )

       + L^4*e^6*g^2*N * ( 4651/6 - 720*z5 - 216*z4 + 464*z3 )

       + L^4*e^6*g^2*N^2 * (  - 500 + 384*z4 + 64*z3 )

       + L^4*e^6*g^2*N^3 * (  - 52000/243 + 512/3*z3 )

);

Print[" gammaphi loaded."];

 gammaphi2 = (

   + L*lambda^2 * (  - 40 )

       + L^2*lambda^4 * ( 960 )

       + L^2*g^2*lambda^2*N * ( 80 )

       + L^2*g^4*N * ( 1 )

       + L^3*lambda^6 * (  - 103360 )

       + L^3*g^2*lambda^4*N * (  - 1920 )

       + L^3*g^4*lambda^2*N * (  - 445/2 - 180*z3 )

       + L^3*g^4*lambda^2*N^2 * ( 120 )

       + L^3*g^6*N * ( 14 - 9*z3 )

       + L^3*g^6*N^2 * (  - 16 )

       + L^3*e^2*g^2*lambda^2*N * ( 1020 - 960*z3 )

       + L^3*e^2*g^4*N * (  - 44 + 60*z3 )

       + L^4*lambda^8 * ( 35814400/3 + 2273280*z4 + 1280000*z3 )

       + L^4*g^2*lambda^6*N * ( 556640/3 + 56320*z3 )

       + L^4*g^4*lambda^4*N * ( 131860/3 + 2400*z4 + 20480*z3 )

       + L^4*g^4*lambda^4*N^2 * (  - 7040 - 1920*z3 )

       + L^4*g^6*lambda^2*N * (  - 87865/32 + 900*z5 - 375/2*z4 + 1060*
         z3 )

       + L^4*g^6*lambda^2*N^2 * ( 4955/2 - 360*z4 + 440*z3 )

       + L^4*g^6*lambda^2*N^3 * ( 160 - 320*z3 )

       + L^4*g^8*N * ( 8669/768 + 65/16*z5 - 87/8*z4 - 21/4*z3 )

       + L^4*g^8*N^2 * (  - 737/48 + 85*z5 - 9/4*z4 - 55/2*z3 )

       + L^4*g^8*N^3 * (  - 21 + 30*z3 )

       + L^4*e^2*g^2*lambda^4*N * (  - 47040 + 46080*z3 )

       + L^4*e^2*g^4*lambda^2*N * ( 15925/3 + 1200*z5 - 2040*z4 - 3120*
         z3 )

       + L^4*e^2*g^4*lambda^2*N^2 * ( 1990 - 1440*z4 + 2880*z3 )

       + L^4*e^2*g^6*N * ( 1327/24 + 85*z5 + 156*z4 - 422*z3 )

       + L^4*e^2*g^6*N^2 * (  - 365/4 + 120*z4 - 208*z3 )

       + L^4*e^4*g^2*lambda^2*N * (  - 4790 + 9600*z5 + 4320*z4 - 10560
         *z3 )

       + L^4*e^4*g^2*lambda^2*N^2 * (  - 12400/3 - 1280*z4 + 5120/3*z3
          )

       + L^4*e^4*g^4*N * ( 4951/12 - 1080*z5 - 480*z4 + 1024*z3 )

       + L^4*e^4*g^4*N^2 * ( 2926/9 - 160*z5 + 80*z4 - 320*z3 )

);

Print[" gammaphi2 loaded."];

 gammaMphi2 = (

   + L*lambda^2 * (  - 40 )

       + L*g^2*N * (  - 2 )

       + L^2*lambda^4 * ( 800 )

       + L^2*g^2*lambda^2*N * ( 80 )

       + L^2*g^4*N * ( 11/4 )

       + L^2*e^2*g^2*N * (  - 10 )

       + L^3*lambda^6 * (  - 99840 )

       + L^3*g^2*lambda^4*N * (  - 1320 )

       + L^3*g^4*lambda^2*N * (  - 545/2 - 180*z3 )

       + L^3*g^4*lambda^2*N^2 * ( 120 )

       + L^3*g^6*N * ( 1923/128 - 87/8*z3 )

       + L^3*g^6*N^2 * (  - 167/8 )

       + L^3*e^2*g^2*lambda^2*N * ( 1020 - 960*z3 )

       + L^3*e^2*g^4*N * (  - 393/8 + 78*z3 )

       + L^3*e^4*g^2*N * ( 119/2 - 72*z3 )

       + L^3*e^4*g^2*N^2 * ( 32 )

       + L^4*lambda^8 * ( 34422400/3 + 2273280*z4 + 1280000*z3 )

       + L^4*g^2*lambda^6*N * ( 542560/3 + 56320*z3 )

       + L^4*g^4*lambda^4*N * ( 134980/3 + 2400*z4 + 19760*z3 )

       + L^4*g^4*lambda^4*N^2 * (  - 6960 - 1920*z3 )

       + L^4*g^6*lambda^2*N * (  - 239675/96 + 900*z5 - 375/2*z4 + 1020
         *z3 )

       + L^4*g^6*lambda^2*N^2 * ( 15625/6 - 360*z4 + 440*z3 )

       + L^4*g^6*lambda^2*N^3 * ( 160 - 320*z3 )

       + L^4*g^8*N * (  - 13/256 + 175/16*z5 - 339/32*z4 - 71/64*z3 )

       + L^4*g^8*N^2 * (  - 701/96 + 85*z5 - 45/8*z4 - 155/8*z3 )

       + L^4*g^8*N^3 * (  - 919/48 + 31*z3 )

       + L^4*e^2*g^2*lambda^4*N * (  - 39000 + 40320*z3 )

       + L^4*e^2*g^4*lambda^2*N * ( 5505 + 1200*z5 - 2040*z4 - 3120*z3
          )

       + L^4*e^2*g^4*lambda^2*N^2 * ( 1990 - 1440*z4 + 2880*z3 )

       + L^4*e^2*g^6*N * ( 4551/128 + 415/4*z5 + 1461/8*z4 - 1967/4*z3
          )

       + L^4*e^2*g^6*N^2 * (  - 441/4 + 132*z4 - 224*z3 )

       + L^4*e^4*g^2*lambda^2*N * (  - 4790 + 9600*z5 + 4320*z4 - 10560
         *z3 )

       + L^4*e^4*g^2*lambda^2*N^2 * (  - 12400/3 - 1280*z4 + 5120/3*z3
          )

       + L^4*e^4*g^4*N * ( 3669/8 - 1540*z5 - 570*z4 + 1327*z3 )

       + L^4*e^4*g^4*N^2 * ( 7075/18 - 40*z4 - 1232/3*z3 )

       + L^4*e^6*g^2*N * (  - 4651/6 + 720*z5 + 216*z4 - 464*z3 )

       + L^4*e^6*g^2*N^2 * ( 500 - 384*z4 - 64*z3 )

       + L^4*e^6*g^2*N^3 * ( 52000/243 - 512/3*z3 )

);

Print[" gammaMphi2 loaded."];

 gammaMpsiS = (

   + L*g^2 * (  - 9/4 )

       + L*e^2 * ( 6 )

       + L^2*g^4 * ( 177/64 )

       + L^2*g^4*N * ( 21/8 )

       + L^2*e^2*g^2 * (  - 18 )

       + L^2*e^4 * ( 3 )

       + L^2*e^4*N * (  - 40/3 )

       + L^3*g^2*lambda^4 * ( 435 )

       + L^3*g^4*lambda^2 * (  - 75 )

       + L^3*g^6 * (  - 2541/1024 - 423/64*z3 )

       + L^3*g^6*N * (  - 1191/128 )

       + L^3*g^6*N^2 * ( 33/16 )

       + L^3*e^2*g^4 * ( 387/8 + 99/4*z3 )

       + L^3*e^2*g^4*N * ( 411/16 - 27*z3 )

       + L^3*e^4*g^2 * (  - 981/16 + 189*z3 )

       + L^3*e^4*g^2*N * ( 90 )

       + L^3*e^6 * ( 129 )

       + L^3*e^6*N * (  - 184 + 192*z3 )

       + L^3*e^6*N^2 * (  - 1120/27 )

       + L^4*g^2*lambda^6 * (  - 20680 )

       + L^4*g^4*lambda^4 * ( 9145/4 - 630*z3 )

       + L^4*g^4*lambda^4*N * (  - 2090 )

       + L^4*g^6*lambda^2 * ( 10705/32 + 315/2*z3 )

       + L^4*g^6*lambda^2*N * ( 1535/4 )

       + L^4*g^8 * (  - 72177/16384 + 615/64*z5 - 351/256*z4 + 8223/256
         *z3 )

       + L^4*g^8*N * ( 19303/1024 + 45/4*z5 - 675/64*z4 + 4131/128*z3 )

       + L^4*g^8*N^2 * ( 213/32 )

       + L^4*g^8*N^3 * ( 57/32 - 9/2*z3 )

       + L^4*e^2*g^2*lambda^4 * (  - 735 )

       + L^4*e^2*g^4*lambda^2 * (  - 120 - 540*z3 )

       + L^4*e^2*g^6 * (  - 177913/1024 + 2835/32*z5 + 4581/64*z4 - 
         21591/64*z3 )

       + L^4*e^2*g^6*N * (  - 13855/128 + 45/4*z4 + 33/2*z3 )

       + L^4*e^2*g^6*N^2 * ( 20 - 27*z4 + 84*z3 )

       + L^4*e^4*g^4 * ( 75981/128 - 2145/2*z5 - 189/2*z4 - 747/4*z3 )

       + L^4*e^4*g^4*N * ( 53/6 + 150*z5 + 168*z4 - 968*z3 )

       + L^4*e^4*g^4*N^2 * (  - 983/6 - 36*z4 + 76*z3 )

       + L^4*e^6*g^2 * (  - 29697/16 - 4050*z5 - 567*z4 + 2799*z3 )

       + L^4*e^6*g^2*N * ( 914 + 288*z4 - 1736*z3 )

       + L^4*e^6*g^2*N^2 * ( 8732/27 - 256*z3 )

       + L^4*e^8 * (  - 1261/4 - 672*z3 )

       + L^4*e^8*N * (  - 352/3 - 1920*z5 + 288*z3 )

       + L^4*e^8*N^2 * ( 2432/27 + 768*z4 - 1280*z3 )

       + L^4*e^8*N^3 * (  - 10624/81 + 2048/9*z3 )

);

Print[" gammaMpsiS loaded."];

 gammaMpsiA = (

   + L*g^2 * (  - 9/4 )

       + L*e^2 * ( 6 )

       + L^2*g^4 * ( 177/64 )

       + L^2*g^4*N * ( 21/8 )

       + L^2*e^2*g^2 * (  - 18 )

       + L^2*e^4 * ( 3 )

       + L^2*e^4*N * (  - 40/3 )

       + L^3*g^2*lambda^4 * ( 435 )

       + L^3*g^4*lambda^2 * (  - 75 )

       + L^3*g^6 * (  - 2541/1024 - 423/64*z3 )

       + L^3*g^6*N * (  - 1191/128 )

       + L^3*g^6*N^2 * ( 33/16 )

       + L^3*e^2*g^4 * ( 387/8 + 99/4*z3 )

       + L^3*e^2*g^4*N * ( 411/16 - 27*z3 )

       + L^3*e^4*g^2 * (  - 981/16 + 189*z3 )

       + L^3*e^4*g^2*N * ( 90 )

       + L^3*e^6 * ( 129 )

       + L^3*e^6*N * (  - 184 + 192*z3 )

       + L^3*e^6*N^2 * (  - 1120/27 )

       + L^4*g^2*lambda^6 * (  - 20680 )

       + L^4*g^4*lambda^4 * ( 9145/4 - 630*z3 )

       + L^4*g^4*lambda^4*N * (  - 2090 )

       + L^4*g^6*lambda^2 * ( 10705/32 + 315/2*z3 )

       + L^4*g^6*lambda^2*N * ( 1535/4 )

       + L^4*g^8 * (  - 72177/16384 + 615/64*z5 - 351/256*z4 + 8223/256
         *z3 )

       + L^4*g^8*N * ( 19303/1024 + 45/4*z5 - 675/64*z4 + 4131/128*z3 )

       + L^4*g^8*N^2 * ( 213/32 )

       + L^4*g^8*N^3 * ( 57/32 - 9/2*z3 )

       + L^4*e^2*g^2*lambda^4 * (  - 735 )

       + L^4*e^2*g^4*lambda^2 * (  - 120 - 540*z3 )

       + L^4*e^2*g^6 * (  - 177913/1024 + 2835/32*z5 + 4581/64*z4 - 
         21591/64*z3 )

       + L^4*e^2*g^6*N * (  - 12319/128 + 45/4*z4 - 39/2*z3 )

       + L^4*e^2*g^6*N^2 * ( 20 - 27*z4 + 84*z3 )

       + L^4*e^4*g^4 * ( 75981/128 - 2145/2*z5 - 189/2*z4 - 747/4*z3 )

       + L^4*e^4*g^4*N * ( 53/6 + 150*z5 + 168*z4 - 968*z3 )

       + L^4*e^4*g^4*N^2 * (  - 983/6 - 36*z4 + 76*z3 )

       + L^4*e^6*g^2 * (  - 29697/16 - 4050*z5 - 567*z4 + 2799*z3 )

       + L^4*e^6*g^2*N * ( 914 + 288*z4 - 1736*z3 )

       + L^4*e^6*g^2*N^2 * ( 8732/27 - 256*z3 )

       + L^4*e^8 * (  - 1261/4 - 672*z3 )

       + L^4*e^8*N * (  - 352/3 - 1920*z5 + 288*z3 )

       + L^4*e^8*N^2 * ( 2432/27 + 768*z4 - 1280*z3 )

       + L^4*e^8*N^3 * (  - 10624/81 + 2048/9*z3 )

);

Print[" gammaMpsiA loaded."];

 gammaMpsiP = (

   + L*g^2 * ( 3/4 )

       + L*e^2 * ( 6 )

       + L^2*g^4 * ( 33/64 )

       + L^2*g^4*N * (  - 3/8 )

       + L^2*e^2*g^2 * ( 6 )

       + L^2*e^4 * ( 3 )

       + L^2*e^4*N * (  - 40/3 )

       + L^3*g^2*lambda^4 * (  - 105 )

       + L^3*g^4*lambda^2 * ( 15 )

       + L^3*g^6 * ( 1527/1024 - 99/64*z3 )

       + L^3*g^6*N * ( 201/128 )

       + L^3*g^6*N^2 * (  - 15/16 )

       + L^3*e^2*g^4 * ( 33/4 - 81/4*z3 )

       + L^3*e^2*g^4*N * (  - 57/16 + 9*z3 )

       + L^3*e^4*g^2 * ( 39/16 - 135*z3 )

       + L^3*e^4*g^2*N * ( 12 )

       + L^3*e^6 * ( 129 )

       + L^3*e^6*N * (  - 184 + 192*z3 )

       + L^3*e^6*N^2 * (  - 1120/27 )

       + L^4*g^2*lambda^6 * ( 3960 )

       + L^4*g^4*lambda^4 * (  - 315/4 + 90*z3 )

       + L^4*g^4*lambda^4*N * ( 410 )

       + L^4*g^6*lambda^2 * (  - 2815/32 + 75/2*z3 )

       + L^4*g^6*lambda^2*N * (  - 265/4 )

       + L^4*g^8 * ( 204463/16384 - 1005/64*z5 - 243/256*z4 + 2373/256*
         z3 )

       + L^4*g^8*N * (  - 9373/1024 + 45/4*z5 - 135/64*z4 - 417/128*z3
          )

       + L^4*g^8*N^2 * (  - 95/32 )

       + L^4*g^8*N^3 * (  - 39/32 + 3/2*z3 )

       + L^4*e^2*g^2*lambda^4 * ( 165 )

       + L^4*e^2*g^4*lambda^2 * (  - 160 + 180*z3 )

       + L^4*e^2*g^6 * ( 50323/1024 + 975/32*z5 + 441/64*z4 + 813/64*z3
          )

       + L^4*e^2*g^6*N * (  - 495/128 - 63/4*z4 + 36*z3 )

       + L^4*e^2*g^6*N^2 * (  - 39/4 + 9*z4 - 24*z3 )

       + L^4*e^4*g^4 * ( 17325/128 + 1275/2*z5 + 189/2*z4 - 333/4*z3 )

       + L^4*e^4*g^4*N * (  - 587/12 - 210*z5 - 108*z4 + 358*z3 )

       + L^4*e^4*g^4*N^2 * (  - 499/6 + 12*z4 + 12*z3 )

       + L^4*e^6*g^2 * ( 7555/16 + 3510*z5 + 405*z4 - 1581*z3 )

       + L^4*e^6*g^2*N * (  - 578/3 - 288*z4 + 536*z3 )

       + L^4*e^6*g^2*N^2 * ( 5524/81 )

       + L^4*e^8 * (  - 1261/4 - 672*z3 )

       + L^4*e^8*N * (  - 352/3 - 1920*z5 + 288*z3 )

       + L^4*e^8*N^2 * ( 2432/27 + 768*z4 - 1280*z3 )

       + L^4*e^8*N^3 * (  - 10624/81 + 2048/9*z3 )

);

Print[" gammaMpsiP loaded."];


==> chQED3GNYexponents.m <==
(*
*  
*  This file contains critical exponents
*                    for
*          QED_3 x Gross-Neveu-Yukawa (chiral Heisenberg)
*                    at
*               four loops
*  We follow closely the notation used in the publication:
*  
*  ep=\epsilon  (d=4-ep)
*  
*  N: number of fermion doublet flavours.
*  
*  z<n>: \zeta_n.
*  
*  We use the short hands:
*  X=Sqrt[1873+1782/N+488*N+16*N^2]
*  Y=4*N+1
*  Z=Sqrt[1+344*N+16*N^2]
*  
*  The file contains the following expressions:
*  
*  
*  etaphi=\eta_\phi,
*  nuinv=1/\nu
*  omega=\omega
*  
*  DeltaSing=\Delta_{\bar{\Psi}\Psi}
*  DeltaAdj=\Delta_{\bar{\Psi}T_A\Psi}
*  DeltaPseu=\Delta_{\bar{\Psi}\gamma_5\Psi}
*  
*  
*  DeltaSingO3GNY=\Delta^{O_3GNY}_{\bar{\Psi}\Psi}
*  DeltaPseuO3GNY=\Delta^{O_3GNY}_{\bar{\Psi}\gamma_5\Psi}
*  
*  
*)

etaphi = (

   + ep*Y^(-1) * ( 8 )

       + ep * ( 1 )

       + ep^2*Y^(-3) * ( 58488/121 )

       + ep^2*Y^(-2) * ( 53126/121 )

       + ep^2*Y^(-1) * ( 209445/484 )

       + ep^2 * (  - 9585/88*N^(-1) )

       + ep^2*X*Y^(-3) * ( 420/121 )

       + ep^2*X*Y^(-2) * ( 215/484 )

       + ep^3*X^(-1)*Y^(-5) * (  - 66030612480/14641 )

       + ep^3*X^(-1)*Y^(-4) * (  - 155551052160/14641 )

       + ep^3*X^(-1)*Y^(-3) * (  - 251710291320/14641 )

       + ep^3*X^(-1)*Y^(-2) * (  - 63661820975/2662 )

       + ep^3*X^(-1)*Y^(-1) * (  - 7183624510055/234256 )

       + ep^3*X^(-1) * (  - 58915/234256 - 408544965/968*N^(-2) + 
         163263903075/21296*N^(-1) )

       + ep^3*Y^(-5) * ( 618129936/14641 )

       + ep^3*Y^(-4) * ( 1356784566/14641 )

       + ep^3*Y^(-4)*z3 * (  - 9216 )

       + ep^3*Y^(-3) * ( 2380353274/14641 )

       + ep^3*Y^(-3)*z3 * (  - 21408 )

       + ep^3*Y^(-2) * ( 55125453667/234256 )

       + ep^3*Y^(-2)*z3 * (  - 34788 )

       + ep^3*Y^(-1) * ( 72131188425/234256 )

       + ep^3*Y^(-1)*z3 * (  - 95337/2 )

       + ep^3 * ( 6383529/1408*N^(-2) - 819677583/10648*N^(-1) )

       + ep^3*z3 * (  - 25515/32*N^(-2) + 95337/8*N^(-1) )

       + ep^4*X^(-3) * ( 24183138813595/57018794950656 - 
         827496943775615/28509397475328*N^(-1) + 67890085532195/
         14254698737664*N )

       + ep^4*X^(-1)*Y^(-7) * (  - 1643027002444800/1771561 )

       + ep^4*X^(-1)*Y^(-6) * (  - 46794962088000/14641 )

       + ep^4*X^(-1)*Y^(-6)*z3 * ( 13005619200/121 )

       + ep^4*X^(-1)*Y^(-5) * (  - 12566874450383100/1771561 )

       + ep^4*X^(-1)*Y^(-5)*z3 * ( 58845123993600/161051 )

       + ep^4*X^(-1)*Y^(-4) * (  - 630638910871761945/49603708 )

       + ep^4*X^(-1)*Y^(-4)*z3 * ( 126533549975040/161051 )

       + ep^4*X^(-1)*Y^(-3) * (  - 111484925277349323615/5555615296 )

       + ep^4*X^(-1)*Y^(-3)*z3 * ( 220743669167520/161051 )

       + ep^4*X^(-1)*Y^(-2) * (  - 4947480937325676493885/169698794496
          )

       + ep^4*X^(-1)*Y^(-2)*z3 * ( 341473210293900/161051 )

       + ep^4*X^(-1)*Y^(-1) * (  - 8357677631020872895989035/
         209068914819072 )

       + ep^4*X^(-1)*Y^(-1)*z3 * ( 3909743410923315/1288408 )

       + ep^4*X^(-1) * (  - 18268275/113379904 + 839156569245/30976*
         N^(-3) - 1267468185419775/1874048*N^(-2) + 1854180733076158265/
         185530752*N^(-1) )

       + ep^4*X^(-1)*z3 * (  - 59325/322102 - 1811087505/704*N^(-3) + 
         152112152205/2662*N^(-2) - 88857805636665/117128*N^(-1) )

       + ep^4*Y^(-7) * ( 2631352017240/1771561 )

       + ep^4*Y^(-6) * ( 16558238286900/1771561 )

       + ep^4*Y^(-6)*z3 * (  - 336890880/121 )

       + ep^4*Y^(-5) * ( 97057904604313/3543122 )

       + ep^4*Y^(-5)*z5 * ( 614400 )

       + ep^4*Y^(-5)*z3 * (  - 1210494814080/161051 )

       + ep^4*Y^(-4) * ( 394401118737185/7086244 )

       + ep^4*Y^(-4)*z5 * ( 1761280 )

       + ep^4*Y^(-4)*z4 * (  - 6912 )

       + ep^4*Y^(-4)*z3 * (  - 2225120414996/161051 )

       + ep^4*Y^(-3) * ( 2676276228959141/28344976 )

       + ep^4*Y^(-3)*z5 * ( 3247280 )

       + ep^4*Y^(-3)*z4 * (  - 16056 )

       + ep^4*Y^(-3)*z3 * (  - 3482531498153/161051 )

       + ep^4*Y^(-2) * ( 8150700758544423/56689952 )

       + ep^4*Y^(-2)*z5 * ( 5039550 )

       + ep^4*Y^(-2)*z4 * (  - 26091 )

       + ep^4*Y^(-2)*z3 * (  - 9987130007595/322102 )

       + ep^4*Y^(-1) * ( 23100344017985325/113379904 )

       + ep^4*Y^(-1)*z5 * ( 28598805/4 )

       + ep^4*Y^(-1)*z4 * (  - 286011/8 )

       + ep^4*Y^(-1)*z3 * (  - 54089963336731/1288408 )

       + ep^4 * (  - 233350875/1408*N^(-3) + 28094829088311/7496192*
         N^(-2) - 525007821799035/10307264*N^(-1) )

       + ep^4*z5 * (  - 1279395/256*N^(-3) + 8440605/64*N^(-2) - 
         28598805/16*N^(-1) )

       + ep^4*z4 * (  - 76545/128*N^(-2) + 286011/32*N^(-1) )

       + ep^4*z3 * ( 8765253/352*N^(-3) - 1826140869/2662*N^(-2) + 
         4917269650077/468512*N^(-1) )

);

Print["etaphi loaded."];

 nuinv = (

   + ep*Y^(-1) * (  - 48/11 )

       + ep * (  - 17/22 )

       + ep*X*Y^(-1) * (  - 5/22 )

       + ep^2*X^(-1)*Y^(-3) * ( 111807360/1331 )

       + ep^2*X^(-1)*Y^(-2) * ( 222354600/1331 )

       + ep^2*X^(-1)*Y^(-1) * ( 339721270/1331 )

       + ep^2*X^(-1) * ( 97645/5324 + 23085/4*N^(-2) - 61638705/968*
         N^(-1) + 410/1331*N )

       + ep^2*Y^(-3) * ( 354672/1331 )

       + ep^2*Y^(-2) * ( 514260/1331 )

       + ep^2*Y^(-1) * ( 2169715/5324 )

       + ep^2 * (  - 205/2662 - 49329/484*N^(-1) )

       + ep^3*X^(-3) * ( 30758746939055/23140744704 + 15980226514205/
         11570372352*N^(-1) + 1844478824455/5785186176*N )

       + ep^3*X^(-1)*Y^(-5) * ( 1434641967360/161051 )

       + ep^3*X^(-1)*Y^(-4) * ( 4456109054160/161051 )

       + ep^3*X^(-1)*Y^(-4)*z3 * (  - 15482880/11 )

       + ep^3*X^(-1)*Y^(-3) * ( 133985598674415/2254714 )

       + ep^3*X^(-1)*Y^(-3)*z3 * (  - 66754736640/14641 )

       + ep^3*X^(-1)*Y^(-2) * ( 13223045635431505/126263984 )

       + ep^3*X^(-1)*Y^(-2)*z3 * (  - 141231502560/14641 )

       + ep^3*X^(-1)*Y^(-1) * ( 13874724542358930545/84849397248 )

       + ep^3*X^(-1)*Y^(-1)*z3 * (  - 245653108620/14641 )

       + ep^3*X^(-1) * ( 11467525/2576816 - 26954775/128*N^(-3) + 
         626087023065/170368*N^(-2) - 1424600357995/34848*N^(-1) + 
         24405/161051*N )

       + ep^3*X^(-1)*z3 * ( 178905/14641 + 1038825/32*N^(-3) - 
         1724732595/3872*N^(-2) + 11166340995/2662*N^(-1) + 4440/14641*
         N )

       + ep^3*Y^(-5) * ( 16925786784/161051 )

       + ep^3*Y^(-4) * ( 36369803556/161051 )

       + ep^3*Y^(-4)*z3 * ( 55296/11 )

       + ep^3*Y^(-3) * ( 114224342695/322102 )

       + ep^3*Y^(-3)*z3 * ( 29458752/14641 )

       + ep^3*Y^(-2) * ( 1253845344825/2576816 )

       + ep^3*Y^(-2)*z3 * (  - 111324600/14641 )

       + ep^3*Y^(-1) * ( 144971253831/234256 )

       + ep^3*Y^(-1)*z3 * (  - 284871231/14641 )

       + ep^3 * (  - 24405/644204 + 64024425/7744*N^(-2) - 9060710895/
         58564*N^(-1) )

       + ep^3*z3 * (  - 1110/14641 - 133407/176*N^(-2) + 6471819/1331*
         N^(-1) )

       + ep^4*X^(-5) * (  - 342585944255464673355/143986855936*N^(-3)
          - 2081992099895654865595/863921135616*N^(-2) - 
         120850249730484306115/215980283904*N^(-1) )

       + ep^4*X^(-3) * ( 9272989778845496905/3193052517236736 + 
         946357699171857090235/709567226052608*N^(-2) - 
         633073729574580121055/12772210068946944*N^(-1) )

       + ep^4*X^(-3)*z3 * (  - 3598401094165/2249794624 - 5120400295225/
         1124897312*N^(-2) - 49307407651445/8999178496*N^(-1) )

       + ep^4*X^(-1) * ( 235254446897828987945885/
         5098257548801413742592 + 292645295574901984816775/
         2549128774400706871296*N^(-1) + 2013118919734684922245/
         1274564387200353435648*N )

       + ep^4*X^(-1)*z5 * (  - 6963348007675/273350046816 - 
         963310388245925/17494402996224*N^(-1) - 967211458475/
         1093400187264*N )

       + ep^4*X^(-1)*z4 * (  - 1659432695/233744896 - 2588793565/
         233744896*N^(-1) - 15814675/58436224*N )

       + ep^4*X^(-1)*z3 * ( 57376699311093485/2694138061418496 + 
         61419540784774355/1347069030709248*N^(-1) + 613440016226965/
         673534515354624*N )

       + ep^4*Y^(-7) * ( 497657826160560/19487171 )

       + ep^4*Y^(-6) * ( 1580685216452280/19487171 )

       + ep^4*Y^(-6)*z3 * (  - 2042910720/1331 )

       + ep^4*Y^(-5) * ( 6765808050177933/38974342 )

       + ep^4*Y^(-5)*z5 * (  - 3686400/11 )

       + ep^4*Y^(-5)*z3 * (  - 12430048027392/1771561 )

       + ep^4*Y^(-4) * ( 47444549810212543/155897368 )

       + ep^4*Y^(-4)*z5 * (  - 352222023680/161051 )

       + ep^4*Y^(-4)*z4 * ( 41472/11 )

       + ep^4*Y^(-4)*z3 * (  - 31125909921704/1771561 )

       + ep^4*Y^(-3) * ( 147553523207652477/311794736 )

       + ep^4*Y^(-3)*z5 * (  - 888865317920/161051 )

       + ep^4*Y^(-3)*z4 * ( 22094064/14641 )

       + ep^4*Y^(-3)*z3 * (  - 59585590527224/1771561 )

       + ep^4*Y^(-2) * ( 13256640110105773/19487171 )

       + ep^4*Y^(-2)*z5 * (  - 1579142693940/161051 )

       + ep^4*Y^(-2)*z4 * (  - 83493450/14641 )

       + ep^4*Y^(-2)*z3 * (  - 71378353134885/1288408 )

       + ep^4*Y^(-1) * ( 1154179567463326755/1247178944 )

       + ep^4*Y^(-1)*z5 * (  - 4786559146015/322102 )

       + ep^4*Y^(-1)*z4 * (  - 854613693/58564 )

       + ep^4*Y^(-1)*z3 * (  - 587611066986161/7086244 )

       + ep^4 * (  - 2404375/155897368 - 9225133173/15488*N^(-3) + 
         631724413171761/41229056*N^(-2) - 52462707551136963/226759808*
         N^(-1) )

       + ep^4*z5 * (  - 36900/161051 + 16340535/1408*N^(-3) - 
         13460987835/42592*N^(-2) + 435140705565/117128*N^(-1) )

       + ep^4*z4 * (  - 1665/29282 - 400221/704*N^(-2) + 19415457/5324*
         N^(-1) )

       + ep^4*z3 * ( 180705/3543122 + 348800985/3872*N^(-3) - 
         805892443749/468512*N^(-2) + 53419194097443/2576816*N^(-1) )

       + ep^4*X*Y^(-7) * (  - 5312065998375/38974342 )

       + ep^4*X*Y^(-6) * (  - 2075689529174025/4365126304 )

       + ep^4*X*Y^(-6)*z3 * ( 119793600/1331 )

       + ep^4*X*Y^(-5) * (  - 271516667873688235/244447073024 )

       + ep^4*X*Y^(-5)*z5 * (  - 192000/11 )

       + ep^4*X*Y^(-5)*z3 * ( 2490098429460/12400927 )

       + ep^4*X*Y^(-4) * (  - 164840108520834124855/82134216536064 )

       + ep^4*X*Y^(-4)*z5 * (  - 134338866400/3382071 )

       + ep^4*X*Y^(-4)*z4 * ( 2160/11 )

       + ep^4*X*Y^(-4)*z3 * ( 87659789352095/260419467 )

       + ep^4*X*Y^(-3) * (  - 14618867582617708175435/4599516126019584
          )

       + ep^4*X*Y^(-3)*z5 * (  - 428578806925/7891499 )

       + ep^4*X*Y^(-3)*z4 * ( 77912325/204974 )

       + ep^4*X*Y^(-3)*z3 * ( 2806134209229655/5555615296 )

       + ep^4*X*Y^(-2) * (  - 1021186212750261934585925/
         220776774048940032 )

       + ep^4*X*Y^(-2)*z5 * (  - 553699803312025/7954630992 )

       + ep^4*X*Y^(-2)*z4 * ( 13542988425/22957088 )

       + ep^4*X*Y^(-2)*z3 * ( 3490455896997231355/4900052691072 )

       + ep^4*X*Y^(-1) * (  - 13185963050456373917398090645/
         2077067890252427821056 )

       + ep^4*X*Y^(-1)*z5 * (  - 80057261769913525/890918671104 )

       + ep^4*X*Y^(-1)*z4 * ( 2076140171085/2571193856 )

       + ep^4*X*Y^(-1)*z3 * ( 1053084249432212126075/1097611802800128 )

       + ep^4*X * ( 48542805/11264*N^(-3) - 29059666638905/269862912*
         N^(-2) + 8395464555459423235/5289852801024*N^(-1) )

       + ep^4*X*z5 * ( 43875/512*N^(-3) - 470032975/371712*N^(-2) + 
         163686107976725/7286298624*N^(-1) )

       + ep^4*X*z4 * ( 38475/2816*N^(-2) - 137544395/681472*N^(-1) )

       + ep^4*X*z3 * (  - 878985/1408*N^(-3) + 15786567415/1022208*
         N^(-2) - 4806114841551695/20037321216*N^(-1) )

       + 2

);

Print[" nuinv loaded."];

 omega = (

   + ep * ( 1 )

       + ep^2*Y^(-1) * ( 18 )

       + ep^2 * (  - 9/2*N^(-1) )

       + ep^3*Y^(-3) * ( 248574/121 )

       + ep^3*Y^(-2) * ( 924819/242 )

       + ep^3*Y^(-1) * ( 11514781/1936 )

       + ep^3 * ( 5/1936 + 8883/64*N^(-2) - 16347/11*N^(-1) )

       + ep^3*X*Y^(-3) * ( 1785/121 )

       + ep^3*X*Y^(-2) * ( 3205/176 )

       + ep^3*X*Y^(-1) * ( 35635/1936 )

       + ep^3*X * (  - 405/88*N^(-1) )

       + ep^4*X^(-1) * (  - 9728516555/44879020032 - 3658273755/
         7479836672*N^(-1) - 31745985/3739918336*N )

       + ep^4*Y^(-5) * ( 3794630996/14641 )

       + ep^4*Y^(-4) * ( 24165147739/29282 )

       + ep^4*Y^(-4)*z3 * (  - 57600 )

       + ep^4*Y^(-3) * ( 83253150608/43923 )

       + ep^4*Y^(-3)*z3 * (  - 200232 )

       + ep^4*Y^(-2) * ( 9856412484209/2811072 )

       + ep^4*Y^(-2)*z3 * (  - 447705 )

       + ep^4*Y^(-1) * ( 5969077659059/1054152 )

       + ep^4*Y^(-1)*z3 * (  - 6366681/8 )

       + ep^4 * (  - 47735/4216608 - 4370355/512*N^(-3) + 8348393259/
         61952*N^(-2) - 241175063801/170368*N^(-1) - 25/1054152*N )

       + ep^4*z3 * ( 98415/64*N^(-3) - 2786589/128*N^(-2) + 6366681/32*
         N^(-1) )

       + ep^4*X*Y^(-5) * ( 75400780/14641 )

       + ep^4*X*Y^(-4) * ( 3873948625/351384 )

       + ep^4*X*Y^(-3) * ( 696439821515/39355008 )

       + ep^4*X*Y^(-2) * ( 162824971634975/6611641344 )

       + ep^4*X*Y^(-1) * ( 46777088953089955/1481007661056 )

       + ep^4*X * ( 25/4216608 + 76545/176*N^(-2) - 672626145/85184*
         N^(-1) )

);

Print[" omega loaded."];

 DeltaSing = (

   + ep*Y^(-1) * (  - 36 )

       + ep * (  - 1 + 9*N^(-1) )

       + ep^2*Y^(-3) * (  - 263196/121 )

       + ep^2*Y^(-2) * (  - 521019/121 )

       + ep^2*Y^(-1) * (  - 6416301/968 )

       + ep^2 * (  - 297/2*N^(-2) + 291615/176*N^(-1) )

       + ep^2*X*Y^(-3) * (  - 1890/121 )

       + ep^2*X*Y^(-2) * (  - 17775/968 )

       + ep^2*X*Y^(-1) * (  - 405/22 )

       + ep^2*X * ( 405/88*N^(-1) )

       + ep^3*X^(-1)*Y^(-5) * ( 297137756160/14641 )

       + ep^3*X^(-1)*Y^(-4) * ( 1014779586240/14641 )

       + ep^3*X^(-1)*Y^(-3) * ( 2202054362460/14641 )

       + ep^3*X^(-1)*Y^(-2) * ( 1410181252695/5324 )

       + ep^3*X^(-1)*Y^(-1) * ( 193483944787455/468512 )

       + ep^3*X^(-1) * (  - 17565/468512 - 16828965/32*N^(-3) + 
         71681368365/7744*N^(-2) - 4397362501005/42592*N^(-1) )

       + ep^3*Y^(-5) * (  - 2781584712/14641 )

       + ep^3*Y^(-4) * (  - 9110562291/14641 )

       + ep^3*Y^(-4)*z3 * ( 41472 )

       + ep^3*Y^(-3) * (  - 20778117897/14641 )

       + ep^3*Y^(-3)*z3 * ( 119376 )

       + ep^3*Y^(-2) * (  - 1214891376219/468512 )

       + ep^3*Y^(-2)*z3 * ( 234306 )

       + ep^3*Y^(-1) * (  - 1941540748281/468512 )

       + ep^3*Y^(-1)*z3 * ( 1539297/4 )

       + ep^3 * ( 753867/128*N^(-3) - 3002692923/30976*N^(-2) + 
         22062963581/21296*N^(-1) )

       + ep^3*z3 * (  - 2187/4*N^(-3) + 602073/64*N^(-2) - 1539297/16*
         N^(-1) )

       + ep^4*X^(-3) * ( 1355920912504525/114037589901312 + 
         1349932301441335/57018794950656*N^(-1) + 18912804637445/
         28509397475328*N )

       + ep^4*X^(-1)*Y^(-7) * ( 7393621511001600/1771561 )

       + ep^4*X^(-1)*Y^(-6) * ( 3032178321967200/161051 )

       + ep^4*X^(-1)*Y^(-6)*z3 * (  - 58525286400/121 )

       + ep^4*X^(-1)*Y^(-5) * ( 92130158113339950/1771561 )

       + ep^4*X^(-1)*Y^(-5)*z3 * (  - 323411394539520/161051 )

       + ep^4*X^(-1)*Y^(-4) * ( 11146912346571475905/99207416 )

       + ep^4*X^(-1)*Y^(-4)*z3 * (  - 825940904958720/161051 )

       + ep^4*X^(-1)*Y^(-3) * ( 2318285918440224173655/11111230592 )

       + ep^4*X^(-1)*Y^(-3)*z3 * (  - 1676881595250000/161051 )

       + ep^4*X^(-1)*Y^(-2) * ( 39553660309608113122455/113132529664 )

       + ep^4*X^(-1)*Y^(-2)*z3 * (  - 2968474651585110/161051 )

       + ep^4*X^(-1)*Y^(-1) * ( 75831274186958616937705665/
         139379276546048 )

       + ep^4*X^(-1)*Y^(-1)*z3 * (  - 76690089660361995/2576816 )

       + ep^4*X^(-1) * (  - 5887965/226759808 + 4384093005/128*N^(-4)
          - 1138547771437995/1362944*N^(-3) + 45549170536318695/3748096
         *N^(-2) - 50470319812769046265/371061504*N^(-1) )

       + ep^4*X^(-1)*z3 * (  - 4995/161051 - 71744535/32*N^(-4) + 
         1601985602835/30976*N^(-3) - 60319207805445/85184*N^(-2) + 
         3485913165540405/468512*N^(-1) )

       + ep^4*Y^(-7) * (  - 11841084077580/1771561 )

       + ep^4*Y^(-6) * (  - 88119059480010/1771561 )

       + ep^4*Y^(-6)*z3 * ( 1516008960/121 )

       + ep^4*Y^(-5) * (  - 1286015904062145/7086244 )

       + ep^4*Y^(-5)*z5 * (  - 2764800 )

       + ep^4*Y^(-5)*z3 * ( 6984470075328/161051 )

       + ep^4*Y^(-4) * (  - 6460143931227153/14172488 )

       + ep^4*Y^(-4)*z5 * (  - 10629120 )

       + ep^4*Y^(-4)*z4 * ( 31104 )

       + ep^4*Y^(-4)*z3 * ( 15440445105882/161051 )

       + ep^4*Y^(-3) * (  - 52691836924986357/56689952 )

       + ep^4*Y^(-3)*z5 * (  - 25418520 )

       + ep^4*Y^(-3)*z4 * ( 89532 )

       + ep^4*Y^(-3)*z3 * ( 55803538231785/322102 )

       + ep^4*Y^(-2) * (  - 188194290326635215/113379904 )

       + ep^4*Y^(-2)*z5 * (  - 48896055 )

       + ep^4*Y^(-2)*z4 * ( 351459/2 )

       + ep^4*Y^(-2)*z3 * ( 179774691115671/644204 )

       + ep^4*Y^(-1) * (  - 613257499040941485/226759808 )

       + ep^4*Y^(-1)*z5 * (  - 662799645/8 )

       + ep^4*Y^(-1)*z4 * ( 4617891/16 )

       + ep^4*Y^(-1)*z3 * ( 1074468314158497/2576816 )

       + ep^4 * (  - 14365593/64*N^(-4) + 55299151035/11264*N^(-3) - 
         978797179326267/14992384*N^(-2) + 1267060948539029/1874048*
         N^(-1) )

       + ep^4*z5 * (  - 448335/64*N^(-4) + 83811915/512*N^(-3) - 
         271631205/128*N^(-2) + 662799645/32*N^(-1) )

       + ep^4*z4 * (  - 6561/16*N^(-3) + 1806219/256*N^(-2) - 4617891/
         64*N^(-1) )

       + ep^4*z3 * ( 3646215/256*N^(-4) - 353042955/704*N^(-3) + 
         91779351075/10648*N^(-2) - 807263947467/7744*N^(-1) )

       + 3

);

Print[" DeltaSing loaded."];

 DeltaAdj = (

   + ep*Y^(-1) * (  - 36 )

       + ep * (  - 1 + 9*N^(-1) )

       + ep^2*Y^(-3) * (  - 263196/121 )

       + ep^2*Y^(-2) * (  - 521019/121 )

       + ep^2*Y^(-1) * (  - 6416301/968 )

       + ep^2 * (  - 297/2*N^(-2) + 291615/176*N^(-1) )

       + ep^2*X*Y^(-3) * (  - 1890/121 )

       + ep^2*X*Y^(-2) * (  - 17775/968 )

       + ep^2*X*Y^(-1) * (  - 405/22 )

       + ep^2*X * ( 405/88*N^(-1) )

       + ep^3*X^(-1)*Y^(-5) * ( 297137756160/14641 )

       + ep^3*X^(-1)*Y^(-4) * ( 1014779586240/14641 )

       + ep^3*X^(-1)*Y^(-3) * ( 2202054362460/14641 )

       + ep^3*X^(-1)*Y^(-2) * ( 1410181252695/5324 )

       + ep^3*X^(-1)*Y^(-1) * ( 193483944787455/468512 )

       + ep^3*X^(-1) * (  - 17565/468512 - 16828965/32*N^(-3) + 
         71681368365/7744*N^(-2) - 4397362501005/42592*N^(-1) )

       + ep^3*Y^(-5) * (  - 2781584712/14641 )

       + ep^3*Y^(-4) * (  - 9110562291/14641 )

       + ep^3*Y^(-4)*z3 * ( 41472 )

       + ep^3*Y^(-3) * (  - 20778117897/14641 )

       + ep^3*Y^(-3)*z3 * ( 119376 )

       + ep^3*Y^(-2) * (  - 1214891376219/468512 )

       + ep^3*Y^(-2)*z3 * ( 234306 )

       + ep^3*Y^(-1) * (  - 1941540748281/468512 )

       + ep^3*Y^(-1)*z3 * ( 1539297/4 )

       + ep^3 * ( 753867/128*N^(-3) - 3002692923/30976*N^(-2) + 
         22062963581/21296*N^(-1) )

       + ep^3*z3 * (  - 2187/4*N^(-3) + 602073/64*N^(-2) - 1539297/16*
         N^(-1) )

       + ep^4*X^(-3) * ( 1355920912504525/114037589901312 + 
         1349932301441335/57018794950656*N^(-1) + 18912804637445/
         28509397475328*N )

       + ep^4*X^(-1)*Y^(-7) * ( 7393621511001600/1771561 )

       + ep^4*X^(-1)*Y^(-6) * ( 3032178321967200/161051 )

       + ep^4*X^(-1)*Y^(-6)*z3 * (  - 58525286400/121 )

       + ep^4*X^(-1)*Y^(-5) * ( 92130158113339950/1771561 )

       + ep^4*X^(-1)*Y^(-5)*z3 * (  - 323411394539520/161051 )

       + ep^4*X^(-1)*Y^(-4) * ( 11146912346571475905/99207416 )

       + ep^4*X^(-1)*Y^(-4)*z3 * (  - 825940904958720/161051 )

       + ep^4*X^(-1)*Y^(-3) * ( 2318285918440224173655/11111230592 )

       + ep^4*X^(-1)*Y^(-3)*z3 * (  - 1676881595250000/161051 )

       + ep^4*X^(-1)*Y^(-2) * ( 39553660309608113122455/113132529664 )

       + ep^4*X^(-1)*Y^(-2)*z3 * (  - 2968474651585110/161051 )

       + ep^4*X^(-1)*Y^(-1) * ( 75831274186958616937705665/
         139379276546048 )

       + ep^4*X^(-1)*Y^(-1)*z3 * (  - 76690089660361995/2576816 )

       + ep^4*X^(-1) * (  - 5887965/226759808 + 4384093005/128*N^(-4)
          - 1138547771437995/1362944*N^(-3) + 45549170536318695/3748096
         *N^(-2) - 50470319812769046265/371061504*N^(-1) )

       + ep^4*X^(-1)*z3 * (  - 4995/161051 - 71744535/32*N^(-4) + 
         1601985602835/30976*N^(-3) - 60319207805445/85184*N^(-2) + 
         3485913165540405/468512*N^(-1) )

       + ep^4*Y^(-7) * (  - 11841084077580/1771561 )

       + ep^4*Y^(-6) * (  - 88119059480010/1771561 )

       + ep^4*Y^(-6)*z3 * ( 1516008960/121 )

       + ep^4*Y^(-5) * (  - 1286015904062145/7086244 )

       + ep^4*Y^(-5)*z5 * (  - 2764800 )

       + ep^4*Y^(-5)*z3 * ( 6984470075328/161051 )

       + ep^4*Y^(-4) * (  - 6460143931227153/14172488 )

       + ep^4*Y^(-4)*z5 * (  - 10629120 )

       + ep^4*Y^(-4)*z4 * ( 31104 )

       + ep^4*Y^(-4)*z3 * ( 15440445105882/161051 )

       + ep^4*Y^(-3) * (  - 52691314470388725/56689952 )

       + ep^4*Y^(-3)*z5 * (  - 25418520 )

       + ep^4*Y^(-3)*z4 * ( 89532 )

       + ep^4*Y^(-3)*z3 * ( 55794632755689/322102 )

       + ep^4*Y^(-2) * (  - 188190763758101199/113379904 )

       + ep^4*Y^(-2)*z5 * (  - 48896055 )

       + ep^4*Y^(-2)*z4 * ( 351459/2 )

       + ep^4*Y^(-2)*z3 * ( 179714579152023/644204 )

       + ep^4*Y^(-1) * (  - 613242511124671917/226759808 )

       + ep^4*Y^(-1)*z5 * (  - 662799645/8 )

       + ep^4*Y^(-1)*z4 * ( 4617891/16 )

       + ep^4*Y^(-1)*z3 * ( 1073957362467489/2576816 )

       + ep^4 * (  - 14365593/64*N^(-4) + 55296841563/11264*N^(-3) - 
         978764390982459/14992384*N^(-2) + 1267029981769877/1874048*
         N^(-1) )

       + ep^4*z5 * (  - 448335/64*N^(-4) + 83811915/512*N^(-3) - 
         271631205/128*N^(-2) + 662799645/32*N^(-1) )

       + ep^4*z4 * (  - 6561/16*N^(-3) + 1806219/256*N^(-2) - 4617891/
         64*N^(-1) )

       + ep^4*z3 * ( 3646215/256*N^(-4) - 352609929/704*N^(-3) + 
         91709489547/10648*N^(-2) - 806880061899/7744*N^(-1) )

       + 3

);

Print[" DeltaAdj loaded."];

 DeltaPseu = (

   + ep*Y^(-1) * ( 12 )

       + ep * (  - 1 - 9/2*N^(-1) )

       + ep^2*Y^(-3) * ( 87732/121 )

       + ep^2*Y^(-2) * ( 133017/121 )

       + ep^2*Y^(-1) * ( 1271439/968 )

       + ep^2 * ( 27/2*N^(-2) - 57693/176*N^(-1) )

       + ep^2*X*Y^(-3) * ( 630/121 )

       + ep^2*X*Y^(-2) * ( 5925/968 )

       + ep^2*X*Y^(-1) * ( 135/22 )

       + ep^2*X * (  - 135/88*N^(-1) )

       + ep^3*X^(-1)*Y^(-5) * (  - 99045918720/14641 )

       + ep^3*X^(-1)*Y^(-4) * (  - 315310363200/14641 )

       + ep^3*X^(-1)*Y^(-3) * (  - 646523156340/14641 )

       + ep^3*X^(-1)*Y^(-2) * (  - 397610168925/5324 )

       + ep^3*X^(-1)*Y^(-1) * (  - 53007969945525/468512 )

       + ep^3*X^(-1) * ( 3435/468512 + 3969405/32*N^(-3) - 18613821465/
         7744*N^(-2) + 301181654115/10648*N^(-1) )

       + ep^3*Y^(-5) * ( 927194904/14641 )

       + ep^3*Y^(-4) * ( 2442382065/14641 )

       + ep^3*Y^(-4)*z3 * (  - 13824 )

       + ep^3*Y^(-3) * ( 5132762187/14641 )

       + ep^3*Y^(-3)*z3 * (  - 55152 )

       + ep^3*Y^(-2) * ( 294297614121/468512 )

       + ep^3*Y^(-2)*z3 * (  - 132246 )

       + ep^3*Y^(-1) * ( 468049007379/468512 )

       + ep^3*Y^(-1)*z3 * (  - 986283/4 )

       + ep^3 * (  - 371871/256*N^(-3) + 718037217/30976*N^(-2) - 
         10637460881/42592*N^(-1) )

       + ep^3*z3 * ( 37179/64*N^(-3) - 457407/64*N^(-2) + 986283/16*
         N^(-1) )

       + ep^4*X^(-3) * (  - 1355920912504525/342112769703936 - 
         1349932301441335/171056384851968*N^(-1) - 18912804637445/
         85528192425984*N )

       + ep^4*X^(-1)*Y^(-7) * (  - 2464540503667200/1771561 )

       + ep^4*X^(-1)*Y^(-6) * (  - 934460749908000/161051 )

       + ep^4*X^(-1)*Y^(-6)*z3 * ( 19508428800/121 )

       + ep^4*X^(-1)*Y^(-5) * (  - 26924209317237690/1771561 )

       + ep^4*X^(-1)*Y^(-5)*z3 * ( 125114277335040/161051 )

       + ep^4*X^(-1)*Y^(-4) * (  - 3146005918636692075/99207416 )

       + ep^4*X^(-1)*Y^(-4)*z3 * ( 357122822088960/161051 )

       + ep^4*X^(-1)*Y^(-3) * (  - 638787693303597970845/11111230592 )

       + ep^4*X^(-1)*Y^(-3)*z3 * ( 786084119725680/161051 )

       + ep^4*X^(-1)*Y^(-2) * (  - 10711045325375517402845/113132529664
          )

       + ep^4*X^(-1)*Y^(-2)*z3 * ( 1476939424522770/161051 )

       + ep^4*X^(-1)*Y^(-1) * (  - 20267469963231100680517355/
         139379276546048 )

       + ep^4*X^(-1)*Y^(-1)*z3 * ( 39915635722273305/2576816 )

       + ep^4*X^(-1) * ( 2516835/226759808 - 267590385/32*N^(-4) + 
         288533124822285/1362944*N^(-3) - 2971267441364985/937024*
         N^(-2) + 40467697601730065995/1113184512*N^(-1) )

       + ep^4*X^(-1)*z3 * ( 1665/161051 + 50486895/32*N^(-4) - 
         982514871225/30976*N^(-3) + 33645878845515/85184*N^(-2) - 
         1814347078008885/468512*N^(-1) )

       + ep^4*Y^(-7) * ( 3947028025860/1771561 )

       + ep^4*Y^(-6) * ( 21519678989790/1771561 )

       + ep^4*Y^(-6)*z3 * (  - 505336320/121 )

       + ep^4*Y^(-5) * ( 302700690834411/7086244 )

       + ep^4*Y^(-5)*z5 * ( 921600 )

       + ep^4*Y^(-5)*z3 * (  - 2651881787712/161051 )

       + ep^4*Y^(-4) * ( 1485949845523899/14172488 )

       + ep^4*Y^(-4)*z5 * ( 4608000 )

       + ep^4*Y^(-4)*z4 * (  - 10368 )

       + ep^4*Y^(-4)*z3 * (  - 6561723830814/161051 )

       + ep^4*Y^(-3) * ( 11827892561797143/56689952 )

       + ep^4*Y^(-3)*z5 * ( 12835080 )

       + ep^4*Y^(-3)*z4 * (  - 41364 )

       + ep^4*Y^(-3)*z3 * (  - 26024202762867/322102 )

       + ep^4*Y^(-2) * ( 41305061440651707/113379904 )

       + ep^4*Y^(-2)*z5 * ( 27219645 )

       + ep^4*Y^(-2)*z4 * (  - 198369/2 )

       + ep^4*Y^(-2)*z3 * (  - 90528982703325/644204 )

       + ep^4*Y^(-1) * ( 131991773279081175/226759808 )

       + ep^4*Y^(-1)*z5 * ( 394745535/8 )

       + ep^4*Y^(-1)*z4 * (  - 2958849/16 )

       + ep^4*Y^(-1)*z3 * (  - 576993446646879/2576816 )

       + ep^4 * ( 20473641/512*N^(-4) - 120236691303/123904*N^(-3) + 
         204056409422277/14992384*N^(-2) - 6197960793833/42592*N^(-1) )

       + ep^4*z5 * ( 3160215/512*N^(-4) - 61910325/512*N^(-3) + 
         176988375/128*N^(-2) - 394745535/32*N^(-1) )

       + ep^4*z4 * ( 111537/256*N^(-3) - 1372221/256*N^(-2) + 2958849/
         64*N^(-1) )

       + ep^4*z3 * (  - 1991385/128*N^(-4) + 520411635/1408*N^(-3) - 
         221980854483/42592*N^(-2) + 433503713565/7744*N^(-1) )

       + 3

);

Print[" DeltaPseu loaded."];

 DeltaSingO3GNY = (

   + ep*Y^(-1) * ( 9/2 )

       + ep * (  - 1 )

       + ep^2*Y^(-3) * (  - 65799/1936 )

       + ep^2*Y^(-3)*Z * ( 945/484 )

       + ep^2*Y^(-2) * ( 2241/1936 )

       + ep^2*Y^(-2)*Z * ( 45/968 )

       + ep^2*Y^(-1) * (  - 1293/484 )

       + ep^3*Y^(-5)*Z^(-1) * ( 145086795/29282 )

       + ep^3*Y^(-5) * ( 347698089/937024 )

       + ep^3*Y^(-4)*Z^(-1) * (  - 565556985/117128 )

       + ep^3*Y^(-4) * ( 9162909/58564 )

       + ep^3*Y^(-4)*z3 * (  - 81 )

       + ep^3*Y^(-3)*Z^(-1) * ( 37846575/234256 )

       + ep^3*Y^(-3) * ( 17949633/234256 )

       + ep^3*Y^(-3)*z3 * ( 63 )

       + ep^3*Y^(-2)*Z^(-1) * (  - 154128015/468512 )

       + ep^3*Y^(-2) * ( 387441/937024 )

       + ep^3*Y^(-1)*Z^(-1) * (  - 3632715/468512 )

       + ep^3*Y^(-1) * (  - 116397/117128 )

       + ep^3*Z^(-1) * (  - 17565/468512 )

       + ep^4*Y^(-7)*Z^(-1) * (  - 14440667013675/113379904 )

       + ep^4*Y^(-7) * (  - 2960271019395/1814078464 )

       + ep^4*Y^(-6)*Z^(-1) * ( 23735236258125/226759808 )

       + ep^4*Y^(-6)*Z^(-1)*z3 * ( 1786050/121 )

       + ep^4*Y^(-6) * (  - 15761393184645/1814078464 )

       + ep^4*Y^(-6)*z3 * ( 2960955/968 )

       + ep^4*Y^(-5)*Z^(-1) * ( 4149611623125/453519616 )

       + ep^4*Y^(-5)*Z^(-1)*z3 * (  - 4202635185/161051 )

       + ep^4*Y^(-5) * ( 189964538811/1814078464 )

       + ep^4*Y^(-5)*z5 * (  - 675 )

       + ep^4*Y^(-5)*z3 * (  - 16938556893/5153632 )

       + ep^4*Y^(-4)*Z^(-1) * ( 92597593958235/6349274624 )

       + ep^4*Y^(-4)*Z^(-1)*z3 * ( 1988435655/161051 )

       + ep^4*Y^(-4) * (  - 2113421163603/1814078464 )

       + ep^4*Y^(-4)*z5 * ( 240 )

       + ep^4*Y^(-4)*z4 * (  - 243/4 )

       + ep^4*Y^(-4)*z3 * ( 1127638671/2576816 )

       + ep^4*Y^(-3)*Z^(-1) * ( 520905097755/1814078464 )

       + ep^4*Y^(-3)*Z^(-1)*z3 * (  - 279130725/322102 )

       + ep^4*Y^(-3) * ( 2845560117/113379904 )

       + ep^4*Y^(-3)*z5 * (  - 45 )

       + ep^4*Y^(-3)*z4 * ( 189/4 )

       + ep^4*Y^(-3)*z3 * (  - 371546397/5153632 )

       + ep^4*Y^(-2)*Z^(-1) * ( 13191219577245/177779689472 )

       + ep^4*Y^(-2)*Z^(-1)*z3 * (  - 115088265/644204 )

       + ep^4*Y^(-2) * (  - 41714019/226759808 )

       + ep^4*Y^(-2)*z3 * (  - 117027/1288408 )

       + ep^4*Y^(-1)*Z^(-1) * (  - 294001853895/355559378944 )

       + ep^4*Y^(-1)*Z^(-1)*z3 * (  - 2954835/644204 )

       + ep^4*Y^(-1) * (  - 23772753/56689952 )

       + ep^4*Y^(-1)*z3 * ( 1489419/1288408 )

       + ep^4*Z^(-3) * (  - 1521439335/24285184 - 15027465/6071296*N )

       + ep^4*Z^(-1) * (  - 5887965/226759808 )

       + ep^4*Z^(-1)*z3 * (  - 4995/161051 )

       + 3

);

Print[" DeltaSingO3GNY loaded."];

 DeltaPseuO3GNY = (

   + ep*Y^(-1) * (  - 3/2 )

       + ep * (  - 1 )

       + ep^2*Y^(-3) * ( 21933/1936 )

       + ep^2*Y^(-3)*Z * (  - 315/484 )

       + ep^2*Y^(-2) * (  - 10911/1936 )

       + ep^2*Y^(-2)*Z * (  - 15/968 )

       + ep^2*Y^(-1) * ( 189/484 )

       + ep^3*Y^(-5)*Z^(-1) * (  - 48362265/29282 )

       + ep^3*Y^(-5) * (  - 115899363/937024 )

       + ep^3*Y^(-4)*Z^(-1) * ( 233342235/117128 )

       + ep^3*Y^(-4) * ( 6360039/234256 )

       + ep^3*Y^(-4)*z3 * ( 27 )

       + ep^3*Y^(-3)*Z^(-1) * (  - 95858685/234256 )

       + ep^3*Y^(-3) * (  - 11236305/234256 )

       + ep^3*Y^(-3)*z3 * ( 9 )

       + ep^3*Y^(-2)*Z^(-1) * ( 36638205/468512 )

       + ep^3*Y^(-2) * ( 203361/937024 )

       + ep^3*Y^(-1)*Z^(-1) * ( 855165/468512 )

       + ep^3*Y^(-1) * ( 54045/117128 )

       + ep^3*Z^(-1) * ( 3435/468512 )

       + ep^4*Y^(-7)*Z^(-1) * ( 4813555671225/113379904 )

       + ep^4*Y^(-7) * ( 986757006465/1814078464 )

       + ep^4*Y^(-6)*Z^(-1) * (  - 11188772495775/226759808 )

       + ep^4*Y^(-6)*Z^(-1)*z3 * (  - 595350/121 )

       + ep^4*Y^(-6) * ( 3290462518995/1814078464 )

       + ep^4*Y^(-6)*z3 * (  - 986985/968 )

       + ep^4*Y^(-5)*Z^(-1) * ( 5966283495465/453519616 )

       + ep^4*Y^(-5)*Z^(-1)*z3 * ( 872604495/161051 )

       + ep^4*Y^(-5) * ( 59117780127/1814078464 )

       + ep^4*Y^(-5)*z5 * ( 225 )

       + ep^4*Y^(-5)*z3 * ( 3117083319/5153632 )

       + ep^4*Y^(-4)*Z^(-1) * (  - 45247566270105/6349274624 )

       + ep^4*Y^(-4)*Z^(-1)*z3 * (  - 92611485/161051 )

       + ep^4*Y^(-4) * (  - 106255638723/1814078464 )

       + ep^4*Y^(-4)*z5 * ( 180 )

       + ep^4*Y^(-4)*z4 * ( 81/4 )

       + ep^4*Y^(-4)*z3 * (  - 666468801/2576816 )

       + ep^4*Y^(-3)*Z^(-1) * ( 870219528615/1814078464 )

       + ep^4*Y^(-3)*Z^(-1)*z3 * ( 22607055/322102 )

       + ep^4*Y^(-3) * ( 339111963/56689952 )

       + ep^4*Y^(-3)*z5 * (  - 45 )

       + ep^4*Y^(-3)*z4 * ( 27/4 )

       + ep^4*Y^(-3)*z3 * (  - 19675593/5153632 )

       + ep^4*Y^(-2)*Z^(-1) * ( 5622901707905/177779689472 )

       + ep^4*Y^(-2)*Z^(-1)*z3 * ( 34689195/644204 )

       + ep^4*Y^(-2) * ( 703469637/226759808 )

       + ep^4*Y^(-2)*z3 * ( 78939/1288408 )

       + ep^4*Y^(-1)*Z^(-1) * ( 397717734125/355559378944 )

       + ep^4*Y^(-1)*Z^(-1)*z3 * ( 241245/161051 )

       + ep^4*Y^(-1) * ( 16643511/56689952 )

       + ep^4*Y^(-1)*z3 * (  - 496473/1288408 )

       + ep^4*Z^(-3) * ( 507146445/24285184 + 5009155/6071296*N )

       + ep^4*Z^(-1) * ( 2516835/226759808 )

       + ep^4*Z^(-1)*z3 * ( 1665/161051 )

       + 3

);

Print[" DeltaPseuO3GNY loaded."];

